An Explicit Cubic Ramanujan--Sato Series for $1/\pi$ on $\Gamma_0(2)^+$ at $D=-163$

An explicit cubic Ramanujan--Sato formula for $1/\pi$ on $\Gamma_0(2)^+$ at $D=-163$ is presented. The construction produces a very small cubic CM parameter, giving about $15.01$ decimal digits of geometric contraction per term. This is slightly sharper than the classical Chudnovsky contraction, but the coefficients lie in a cubic algebraic field.

==> anc/verify_d163_exact.log <==
=== CM-RS-3F2 D=-163 exact audit ===

[1] t-polynomial:
z^3 + 262537412640768768*z^2 + 196608*z + 16777216
PASS: Pt matches expected polynomial.

[2] xi minimal polynomial:
16827610604518993301932059648729*x^3 - 3396577776039932112*x^2 + 4200598602252294912*x + 4096
PASS: xi polynomial matches expected cubic.

[3] alpha minimal polynomial:
668649972819460401*x^3 + 50012252033677839*x^2 + 1467*x - 41450311432931
PASS: alpha polynomial matches expected cubic.

[4] resultant polynomial for xi:
16827610604518993301932059648729*X1^3 - 3396577776039932112*X1^2 + 4200598602252294912*X1 + 4096
PASS: resultant in X matches xi polynomial.

[5] numerical branches:
xi_small  = -9.7509911987395938485584703467480404240506627869373099e-16
alpha_pos = 0.024931954468793230369254989536872251575065149943060216

[6] numerical sanity check:
N = 0  value = 0.31830988618379186775175525815226862122554544672025520
     abs error = 1.1962139877314072398971566261552393423074241208263283e-15
N = 1  value = 0.31830988618379067153776752674408352698070073957315070
     abs error = 9.4519708821855190776219503225427005344979747584687825e-31
N = 2  value = 0.31830988618379067153776752674502872406891929226971448
     abs error = 7.8880158001437674683874838153749041758674515485910304e-46
N = 3  value = 0.31830988618379067153776752674502872406891929148091290
     abs error = 0.00000000000000000000000000000000000000000000000000000

ALL EXACT ASSERTIONS PASSED.


==> anc/verify_d163_exact.sage <==
# audit_d163_exact.sage
# Exact algebraic certificate for the CM-RS-3F2 D=-163 formula
#
# Verifies:
# 1. t-polynomial from j=-640320^3
# 2. minimal polynomial of xi = 256*t/(t+64)^2
# 3. alpha expression from chi*
# 4. minimal polynomial / norm of alpha
# 5. high precision numerical sanity check

from sage.all import *

def primitive_integer_poly(p):
    """
    Convert a QQ polynomial to a primitive ZZ polynomial with positive leading coefficient.
    """
    coeffs = p.list()
    den = lcm([QQ(c).denominator() for c in coeffs])
    RZZ = PolynomialRing(ZZ, str(p.parent().variable_name()))
    q = RZZ([ZZ(den * QQ(c)) for c in coeffs])
    nonzero = [abs(ZZ(c)) for c in q.list() if c != 0]
    cont = gcd(nonzero)
    q = RZZ([ZZ(c)//cont for c in q.list()])
    if q.leading_coefficient() < 0:
        q = -q
    return q

print("=== CM-RS-3F2 D=-163 exact audit ===")

# ------------------------------------------------------------
# 1. t-polynomial
# ------------------------------------------------------------

R.<z> = PolynomialRing(QQ)

J = ZZ(640320)^3

Pt = (z + 256)^3 + J*z^2

expected_Pt = (
    z^3
    + ZZ(262537412640768768)*z^2
    + ZZ(196608)*z
    + ZZ(16777216)
)

print("\n[1] t-polynomial:")
print(Pt)

assert Pt == expected_Pt
print("PASS: Pt matches expected polynomial.")

K.<t> = NumberField(Pt)

# ------------------------------------------------------------
# 2. xi = 256*t/(t+64)^2
# ------------------------------------------------------------

xi = 256*t/(t + 64)^2

Pxi = primitive_integer_poly(xi.minpoly())

Rx.<x> = PolynomialRing(ZZ)

expected_xi = (
    ZZ(16827610604518993301932059648729)*x^3
    - ZZ(3396577776039932112)*x^2
    + ZZ(4200598602252294912)*x
    + ZZ(4096)
)

print("\n[2] xi minimal polynomial:")
print(Pxi)

assert Rx(Pxi) == expected_xi
print("PASS: xi polynomial matches expected cubic.")

# ------------------------------------------------------------
# 3. alpha expression
# ------------------------------------------------------------

chi = ZZ(-223263987730882560)

R4 = (t + 256)/(t + 64)

R42 = (t^2 + 80*t + 1024)/(t + 64)^2

u = chi * t^2 / ((t + 64)*(t + 256)*(t - 512))

alpha = QQ(1)/12 * (4*R42 - R4 - 1 - 2*u)

Palpha = primitive_integer_poly(alpha.minpoly())

Ry.<y> = PolynomialRing(ZZ)

expected_alpha = (
    ZZ(668649972819460401)*y^3
    + ZZ(50012252033677839)*y^2
    + ZZ(1467)*y
    - ZZ(41450311432931)
)

print("\n[3] alpha minimal polynomial:")
print(Palpha)

assert Ry(Palpha) == expected_alpha
print("PASS: alpha polynomial matches expected cubic.")

# ------------------------------------------------------------
# 4. Direct resultant check for xi
# ------------------------------------------------------------

Rtx.<T,X> = PolynomialRing(QQ, 2)

Pt_T = (T + 256)^3 + J*T^2
rel_X = X*(T + 64)^2 - 256*T

resX = Pt_T.resultant(rel_X, T)

RX.<X1> = PolynomialRing(QQ)

# resX is a multivariate polynomial whose only remaining variable is X.
# Sage does not always coerce it automatically to a univariate ring,
# so we extract coefficients explicitly.
resX_univ = RX([QQ(resX.monomial_coefficient(X^i)) for i in range(resX.degree(X)+1)])
resX_prim = primitive_integer_poly(resX_univ)

print("\n[4] resultant polynomial for xi:")
print(resX_prim)

assert [ZZ(c) for c in resX_prim.list()] == [ZZ(c) for c in expected_xi.list()]
print("PASS: resultant in X matches xi polynomial.")

# ------------------------------------------------------------
# 5. Numerical sanity check of final 1/pi series
# ------------------------------------------------------------

RF = RealField(180)

xi_roots = expected_xi.change_ring(RF).roots()
xi_real_roots = [r for (r, mult) in xi_roots]
xi_small = min(xi_real_roots, key=lambda a: abs(a))

alpha_roots = expected_alpha.change_ring(RF).roots()
alpha_real_roots = [r for (r, mult) in alpha_roots]
alpha_pos_candidates = [r for r in alpha_real_roots if r > 0]
assert len(alpha_pos_candidates) >= 1
alpha_pos = alpha_pos_candidates[0]

print("\n[5] numerical branches:")
print("xi_small  =", xi_small)
print("alpha_pos =", alpha_pos)

def coeff(n):
    return RF(factorial(4*n)) / (RF(256)^n * RF(factorial(n))^4)

def partial_sum(N):
    s = RF(0)
    for n in range(N + 1):
        s += coeff(n) * (xi_small^n) * (alpha_pos + sqrt(RF(1) - xi_small)*n)
    return sqrt(RF(163))*s

target = RF(1)/RF.pi()

print("\n[6] numerical sanity check:")
for N in [0, 1, 2, 3]:
    val = partial_sum(N)
    err = abs(val - target)
    print("N =", N, " value =", val)
    print("     abs error =", err)

print("\nALL EXACT ASSERTIONS PASSED.")


==> anc/verify_qseries_gamma02.log <==
=== q-series audit Gamma0(2)+ / 3F2 ===
precision = 14

[1] F(X)-G:
O(q^14)

[2] E4/G^2 - (t+256)/(t+64):
O(q^14)

[3] E4(2tau)/G^2 - rational function:
O(q^14)

[4] E6/G^3 - (t-512)/(t+64):
O(q^14)

[5] Delta/G^6 - t^2/(t+64)^3:
O(q^14)

If all displayed differences are O(q^14), q-series audit passes.


==> anc/verify_qseries_gamma02.sage <==
# audit_qseries_gamma02.sage
# q-series audit for Gamma0(2)+ / 3F2 D=-163 construction
#
# Verifies by q-expansion:
# F(X(tau)) = 2E2(2tau)-E2(tau)
# E4/G^2, E4(2tau)/G^2, E6/G^3, Delta/G^6 rational functions in t

from sage.all import *

prec = 14

L.<q> = LaurentSeriesRing(QQ, default_prec=prec)

def sig(n, k):
    return sum(ZZ(d)^k for d in divisors(n))

def E2_series(scale=1):
    return (L(1) - 24*sum(sig(n,1)*q^(scale*n) for n in range(1, prec))).add_bigoh(prec)

def E4_series(scale=1):
    return (L(1) + 240*sum(sig(n,3)*q^(scale*n) for n in range(1, prec))).add_bigoh(prec)

def E6_series(scale=1):
    return (L(1) - 504*sum(sig(n,5)*q^(scale*n) for n in range(1, prec))).add_bigoh(prec)

def Delta_series():
    # Delta = q prod(1-q^n)^24
    d = q
    for n in range(1, prec):
        d *= (1 - q^n)^24
    return d.add_bigoh(prec)

def t_series():
    # t = (eta(tau)/eta(2tau))^24 = q^-1 prod(1+q^n)^(-24)
    tt = q^(-1)
    for n in range(1, prec):
        tt *= (1 + q^n)^(-24)
    return tt.add_bigoh(prec)

def coeff_3f2(n):
    return QQ(factorial(4*n)) / (QQ(256)^n * QQ(factorial(n))^4)

def assert_zero(name, series):
    s = series.add_bigoh(prec)
    print("\n" + name + ":")
    print(s)
    # In Sage, O(q^prec) compares equal to itself; checking all displayed coefficients are zero
    # is done by truncating to a polynomial/list where possible.
    # We leave the printed O(q^prec) as the human-readable certificate.

print("=== q-series audit Gamma0(2)+ / 3F2 ===")
print("precision =", prec)

E2  = E2_series(1)
E22 = E2_series(2)

E4  = E4_series(1)
E42 = E4_series(2)

E6  = E6_series(1)

Delta = Delta_series()

G = (2*E22 - E2).add_bigoh(prec)

t = t_series()

X = (256*t/(t + 64)^2).add_bigoh(prec)

F = L(0)
for n in range(0, prec):
    F += coeff_3f2(n) * X^n
F = F.add_bigoh(prec)

assert_zero("[1] F(X)-G", F - G)

R4_lhs = (E4/G^2).add_bigoh(prec)
R4_rhs = ((t + 256)/(t + 64)).add_bigoh(prec)
assert_zero("[2] E4/G^2 - (t+256)/(t+64)", R4_lhs - R4_rhs)

R42_lhs = (E42/G^2).add_bigoh(prec)
R42_rhs = ((t^2 + 80*t + 1024)/(t + 64)^2).add_bigoh(prec)
assert_zero("[3] E4(2tau)/G^2 - rational function", R42_lhs - R42_rhs)

R6_lhs = (E6/G^3).add_bigoh(prec)
R6_rhs = ((t - 512)/(t + 64)).add_bigoh(prec)
assert_zero("[4] E6/G^3 - (t-512)/(t+64)", R6_lhs - R6_rhs)

RD_lhs = (Delta/G^6).add_bigoh(prec)
RD_rhs = (t^2/(t + 64)^3).add_bigoh(prec)
assert_zero("[5] Delta/G^6 - t^2/(t+64)^3", RD_lhs - RD_rhs)

print("\nIf all displayed differences are O(q^%d), q-series audit passes." % prec)

